An Eager Splitting Strategy for Online Decision Trees

Decision tree ensembles are widely used in practice. In this work, we study in ensemble settings the effectiveness of replacing the split strategy for the state-of-the-art online tree learner, Hoeffding Tree, with a rigorous but more eager splitting strategy that we had previously published as Hoeffding AnyTime Tree. Hoeffding AnyTime Tree (HATT), uses the Hoeffding Test to determine whether the current best candidate split is superior to the current split, with the possibility of revision, while Hoeffding Tree aims to determine whether the top candidate is better than the second best and if a test is selected, fixes it for all posterity. HATT converges to the ideal batch tree while Hoeffding Tree does not. We find that HATT is an efficacious base learner for online bagging and online boosting ensembles. On UCI and synthetic streams, HATT as a base learner outperforms HT within a 0.05 significance level for the majority of tested ensembles on what we believe is the largest and most comprehensive set of testbenches in the online learning literature. Our results indicate that HATT is a superior alternative to Hoeffding Tree in a large number of ensemble settings.

==> textClean.sh <==
#!/bin/bash

#for file in mev*.tex;do sed -i -E "s/(.*)\/(.*)(.arff.*\))/\\2/g" $file; done
#for file in mev*.tex;do sed -i -E "s/\_/-/g" $file; done
#for file in mev*.tex;do sed -i -E "s/-s//g" $file;done
#for file in mev*.tex;do sed -i -E "s/monash\.//g" $file; done
##for file in mev*.tex;do sed -i -E 's/\(([^()]*)\)/\1/' $file;done
#for file in mev*.tex;do sed -i -E "s/\(generators\.//g" $file; done
#for file in mev*.tex;do sed -i -E "s/\(R/R/g" $file; done
#for file in mev*.tex;do sed -i -E "s/1\)/1/g" $file;done
#for file in mev*.tex;do sed -i -E "s/3\)/3/g" $file;done
#for file in mev*.tex;do sed -i -E "s/t\)/t/g" $file;done


#for file in mev*.tex;do sed -i -E "s/The test .* rightmost/The test is a one-tailed binomial test to determine probability that the strategy in the /g" $file;done

#for file in mev*.tex;do sed -i -E "s/column .* experiments\./rightmost column would achieve so many wins if wins and losses were equiprobable\./g" $file;done

#for file in mev*.tex;do sed -i -E "s/\{p-value: 0\}/\{p-value: is \$<\$ 0.00001\}/g" $file;done

#for file in mev*.tex;do sed -i -E "s/[(](.*)/\\1/g" $file; done

#for file in mev*.tex;do sed -i -E 's/)//g' $file; done
#for file in mev*.tex;do sed -i -E "s/\.//g" $file; done



#for file in syntheticStreamsKey*.tex;do sed -i -E "s/\_/-/g" $file; done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/-s//g" $file;done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/monash\.//g" $file; done
#for file in syntheticStreamsKey*.tex;do sed -i -E 's/\(([^()]*)\)/\1/' $file;done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/\(generators\.//g" $file; done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/\(R/R/g" $file; done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/1\)/1/g" $file;done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/3\)/3/g" $file;done
#for file in syntheticStreamsKey*.tex;do sed -i -E "s/t\)/t/g" $file;done
for file in syntheticStreamsKey*.tex;do sed -i -E "s/generators\.//g" $file; done




